The effect of tides on near-core rotation: analysis of 35 Kepler $\gamma$ Doradus stars in eclipsing and spectroscopic binaries

We systematically searched for gravity- and Rossby-mode period spacing patterns in Kepler eclipsing binaries with $\gamma$ Doradus pulsators. These stars provide an excellent opportunity to test the theory of tidal synchronisation and angular momentum transport in F- and A-type stars. We discovered 35 systems that show clear patterns, including the spectroscopic binary KIC 10080943. Combined with 45 non-eclipsing binaries with $\gamma$ Dor components that have been found using pulsation timing, we measured their near-core rotation rates and asymptotic period spacings. We find that many stars are tidally locked if the orbital periods are shorter than 10 days, in which the near-core rotation periods given by the traditional approximation of rotation (TAR) are consistent with the orbital period. Compared to the single stars, $\gamma$ Dor stars in binaries tend to have slower near-core rotation rates, likely a consequence of tidal spin-down. We also find three stars that have extremely slow near-core rotation rates. To explain these, we hypothesise that unstable tidally excited oscillations can transfer angular momentum from the star to the orbit, and slow the star below synchronism, a process we refer to as `inverse tides'.

==> figures/download_figures.sh <==
export my_dir='/export/pushkin1/gali8292/project1/Eclipsing_binary/diagrams/'


sshpass -p "di11erence:5678" scp gali8292@$SCHOOL_COMPUTER_ID:$my_dir'/make_appendix/published_level_latex_table_with_spin_parameters.dat' ./


sshpass -p "di11erence:5678" scp gali8292@$SCHOOL_COMPUTER_ID:$my_dir'Near_core_orbital_rotation_period/*.png' ./
sshpass -p "di11erence:5678" scp gali8292@$SCHOOL_COMPUTER_ID:$my_dir'plot_frot_PI0_distributions/*.png' ./
sshpass -p "di11erence:5678" scp gali8292@$SCHOOL_COMPUTER_ID:$my_dir'eclipse_removal/how_I_remove_eclipse.png' ./
sshpass -p "di11erence:5678" scp gali8292@$SCHOOL_COMPUTER_ID:$my_dir'KIC012470041/KIC012470041_manual_confirmation_detailed_improved_correct_x_axis_one_subplot.png' ./
sshpass -p "di11erence:5678" scp gali8292@$SCHOOL_COMPUTER_ID:'/export/pushkin1/gali8292/project1/Eclipsing_binary/KIC003228863_MCMC/KIC003228863_*one_subplot.png' ./

